SPySort: Neuronal Spike Sorting with Python

Extracellular recordings with multi-electrode arrays is one of the basic tools of contemporary neuroscience. These recordings are mostly used to monitor the activities, understood as sequences of emitted action potentials, of many individual neurons. But the raw data produced by extracellular recordings are most commonly a mixture of activities from several neurons. In order to get the activities of the individual contributing neurons, a pre-processing step called spike sorting is required. We present here a pure Python implementation of a well tested spike sorting procedure. The latter was designed in a modular way in order to favour a smooth transition from an interactive sorting, for instance with IPython, to an automatic one. Surprisingly enough - or sadly enough, depending on one's view point -, recoding our now 15 years old procedure into Python was the occasion of major methodological improvements.

==> AllInOne.py <==
# Do everything (that is all the figures) in one single file

# Donwload the data ############################
from urllib import urlretrieve
data_names = ['Locust_' + str(i) + '.dat.gz'
              for i in range(1,5)]
data_src = ['http://xtof.disque.math.cnrs.fr/data/'
            + n for n in data_names]
[urlretrieve(data_src[i],data_names[i])
 for i in range(4)]
# End of Donwload the data ####################

# Decompress the data #########################
import os
[os.system('gunzip ' + n) for n in data_names]
# End of decompress the data ##################

# Load the data ###############################
import numpy as np
import matplotlib.pylab as plt

# Create a list with the file names
data_files_names = ['Locust_' + str(i) + '.dat' for i in range(1,5)]
# Get the lenght of the data in the files
data_len = np.unique(map(len, map(lambda n: np.fromfile(n,np.double), data_files_names)))[0]
# Load the data in a list of numpy arrays
data = [np.fromfile(n,np.double) for n in data_files_names]
# End of load the data ########################

# Do Fig1 #####################################
# first_second = np.arange(15000)
# fig = plt.figure(figsize=(3,5))
# plt.plot(data[0][first_second],color='black',lw=0.3)
# plt.plot(data[1][first_second]-15,color='black',lw=0.3)
# plt.plot(data[2][first_second]-30,color='black',lw=0.3)
# plt.plot(data[3][first_second]-45,color='black',lw=0.3)
# plt.axis('off')
# plt.savefig('Fig1.png')
# End of do Fig1 ##############################

# Do Fig2 #####################################
# domain = np.arange(54350,55851)
# fig = plt.figure(figsize=(3,5))
# plt.plot(data[0][domain],color='black',lw=0.3)
# plt.plot(data[1][domain]-15,color='black',lw=0.3)
# plt.plot(data[2][domain]-30,color='black',lw=0.3)
# plt.plot(data[3][domain]-45,color='black',lw=0.3)
# plt.axis('off')
# plt.savefig('Fig2.png')
# End of do Fig2 ##############################

# define mad function
def mad(x):
    return np.median(np.absolute(x - np.median(x)))*1.4826

# get mad
data_mad = [mad(x) for x in data]
# get median
data_median = [np.median(x) for x in data]
# normalise data
data = [(data[i]-data_median[i])/data_mad[i] for i in range(4)]
# filter data
import scipy.signal
data_filtered = [scipy.signal.fftconvolve(x,np.array([1,1,1,1,1])/5.,'same') for x in data]
# rectify filtered data
data_filtered = [(x-np.median(x))/mad(x) for x in data_filtered]
for x in data_filtered:
    x[x < 4] = 0

# define peak
def peak(x, minimalDist=15, notZero=1e-3):
    dx = scipy.signal.fftconvolve(x,np.array([1,0,-1])/2.,'same') ## first derivative
    dx[np.abs(dx) < notZero] = 0
    dx = np.diff(np.sign(dx))
    pos = np.arange(len(dx))[dx < 0]
    return pos[:-1][np.diff(pos) > minimalDist]

# find peaks on the sum of the filtered and rectified traces
import functools
import operator
sp0 = peak(functools.reduce(operator.add,data_filtered))

# cut data set in two parts
sp0E = sp0[sp0 <= data_len/2.]
sp0L = sp0[sp0 > data_len/2.]

# define cut_sgl_evt
def cut_sgl_evt(evtPos,data,before=14, after=30):
    ns = data.shape[0] ## Number of recording sites
    dl = data.shape[1] ## Number of sampling points
    cl = before+after+1 ## The length of the cut
    cs = cl*ns ## The 'size' of a cut
    cut = np.zeros((ns,cl))
    idx = np.arange(-before,after+1)
    keep = idx + evtPos
    within = np.bitwise_and(0 <= keep, keep < dl)
    kw = keep[within]
    cut[:,within] = data[:,kw].copy()
    return cut.reshape(cs) 

# define mk_events 
def mk_events(positions, data, before=14, after=30):
    """Make events matrix out of data and events positions."""
    res = np.zeros((len(positions),(before+after+1)*data.shape[0]))
    for i,p in enumerate(positions): res[i,:] = cut_sgl_evt(p,data,before,after)
    return res 

# get events on early part
evtsE = mk_events(sp0E,np.array(data),14,30)

# define plot_events
def plot_events(evts_matrix, 
                n_plot=None,
                n_channels=4,
                events_color='black', 
                events_lw=0.1,
                show_median=True,
                median_color='red',
                median_lw=0.5,
                show_mad=True,
                mad_color='blue',
                mad_lw=0.5):
    """Plot events.
    Formal parameters:
      evts_matrix: a matrix of events. Rows are events. Cuts from different recording sites are glued
                   one after the other on each row.
      n_plot: an integer, the number of events to plot (if 'None', default, all are shown).
      n_channels: an integer, the number of recording channels.
      events_color: the color used to display events. 
      events_lw: the line width used to display events. 
      show_median: should the median event be displayed?
      median_color: color used to display the median event.
      median_lw: line width used to display the median event.
      show_mad: should the MAD be displayed?
      mad_color: color used to display the MAD.
      mad_lw: line width used to display the MAD.
    Returns:
      Nothing, the function is used for its side effect.
    """
    if n_plot is None:
        n_plot = evts_matrix.shape[0]
    cut_length = evts_matrix.shape[1] // n_channels 
    for i in range(n_plot): plt.plot(evts_matrix[i,:], color=events_color, lw=events_lw)
    if show_median:
        MEDIAN = np.apply_along_axis(np.median,0,evts_matrix)
        plt.plot(MEDIAN, color=median_color, lw=median_lw)
    if show_mad:
        MAD = np.apply_along_axis(mad,0,evts_matrix)
        plt.plot(MAD, color=mad_color, lw=mad_lw)
    left_boundary = np.arange(cut_length,evts_matrix.shape[1],cut_length*2)
    for l in left_boundary:
        plt.axvspan(l,l+cut_length-1,facecolor='grey',alpha=0.5,edgecolor='none')
    plt.xticks([])
    return

# define good_evts_fct
def good_evts_fct(samp, thr=3):
    """Returns a boolean vector with as many elements as events in 
    events' matrix samp.

    Formal parameters:
      samp: an events' matrix with as many rows as events.
      thr: a factor by which the MAD is mutiplied in order to build the
           tolerance region.
    Returns:
      A boolean vector with value 'True' if the event is within the tolerance
      region and 'False' otherwise.
    Details: the pointwise median and MAD (median absolute deviation) are first
    calculated from the events' matrix samp. A 'time' region where extra extrema
    are looked for is then defined as the set of indices where the median is negative.
    A tolerance region is constructed as the median +/- thres * MAD in this time 
    region.
    """
    samp_med = np.apply_along_axis(np.median,0,samp)
    samp_mad = np.apply_along_axis(mad,0,samp)
    above = samp_med > 0
    samp_r = samp.copy()
    for i in range(samp.shape[0]): samp_r[i,above] = 0
    samp_med[above] = 0
    res = np.apply_along_axis(lambda x: np.ndarray.all(abs((x-samp_med)/samp_mad) < thr),1,samp_r)
    return res

# use it
goodEvtsE = good_evts_fct(evtsE,8)

# Do Fig3 #####################################
fig = plt.figure(figsize=(3,5))
plt.subplot(411)
plot_events(evtsE[:200,:45][goodEvtsE[:200]==False, :],n_channels=1,
            show_median=False,show_mad=False,events_color='red')
plot_events(evtsE[:200,:45][goodEvtsE[:200]==True, :],n_channels=1,
            show_median=False,show_mad=False)
plt.ylim([-15,20])
plt.axis('off')
plt.subplot(412)
plot_events(evtsE[:200,45:90][goodEvtsE[:200]==False, :],n_channels=1,
            show_median=False,show_mad=False,events_color='red')
plot_events(evtsE[:200,45:90][goodEvtsE[:200]==True, :],n_channels=1,
            show_median=False,show_mad=False)
plt.ylim([-15,20])
plt.axis('off')
plt.subplot(413)
plot_events(evtsE[:200,90:135][goodEvtsE[:200]==False, :],n_channels=1,
            show_median=False,show_mad=False,events_color='red')
plot_events(evtsE[:200,90:135][goodEvtsE[:200]==True, :],n_channels=1,
            show_median=False,show_mad=False)
plt.ylim([-15,20])
plt.axis('off')
plt.subplot(414)
plot_events(evtsE[:200,135:][goodEvtsE[:200]==False, :],n_channels=1,
            show_median=False,show_mad=False,events_color='red')
plot_events(evtsE[:200,135:][goodEvtsE[:200]==True, :],n_channels=1,
            show_median=False,show_mad=False)
plt.ylim([-15,20])
plt.axis('off')
plt.savefig('Fig3.png')
# End of do Fig3 ##############################


# dimension reduction
from numpy.linalg import svd
varcovmat = np.cov(evtsE[goodEvtsE,:].T)
u, s, v = svd(varcovmat)
evtsE_good_P0_to_P3 = np.dot(evtsE[goodEvtsE,:],u[:,0:4])
from pandas.tools.plotting import scatter_matrix
import pandas as pd

# Do Fig4 #####################################
df = pd.DataFrame(evtsE_good_P0_to_P3)
scatter_matrix(df,alpha=0.2,s=4,c='k',figsize=(5,5),diagonal='kde',marker=".")
plt.savefig('Fig4.png')
# End of do Fig4 ##############################

# do clustering with K-Means and 10 clusters
from sklearn.cluster import KMeans
km10 = KMeans(n_clusters=10, init='k-means++', n_init=100, max_iter=100)
km10.fit(np.dot(evtsE[goodEvtsE,:],u[:,0:3]))
c10 = km10.fit_predict(np.dot(evtsE[goodEvtsE,:],u[:,0:3]))
cluster_median = list([(i,np.apply_along_axis(np.median,0,evtsE[goodEvtsE,:][c10 == i,:])) for i in range(10) if sum(c10 == i) > 0])
cluster_size = list([np.sum(np.abs(x[1])) for x in cluster_median])
new_order = list(reversed(np.argsort(cluster_size)))
new_order_reverse = sorted(range(len(new_order)), key=new_order.__getitem__)
c10b = [new_order_reverse[i] for i in c10]

# Do Fig5 #####################################
fig = plt.figure(figsize=(6,5))
plt.subplot(421)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 0,:45],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(422)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 1,:45],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(423)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 0,45:90],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(424)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 1,45:90],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(425)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 0,90:135],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(426)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 1,90:135],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(427)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 0,135:],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(428)
plot_events(evtsE[goodEvtsE,:][np.array(c10b) == 1,135:],n_channels=1,show_median=False,mad_color='red')
plt.ylim([-20,20])
plt.axis('off')
plt.savefig('Fig5.png')
# End of do Fig5 ##############################

# prepare data for jitter illustration
dataD = [scipy.signal.fftconvolve(x,np.array([1,0,-1])/2.,'same') for x in data]
evtsED = mk_events(sp0,np.array(dataD),14,30)
dataDD = [scipy.signal.fftconvolve(x,np.array([1,0,-1])/2.,'same') for x in dataD]
evtsEDD = mk_events(sp0,np.array(dataDD),14,30)
c1_median = np.apply_along_axis(np.median,0,evtsE[goodEvtsE,:][np.array(c10b)==1,:])
c1D_median = np.apply_along_axis(np.median,0,evtsED[goodEvtsE,:][np.array(c10b)==1,:])
c1DD_median = np.apply_along_axis(np.median,0,evtsEDD[goodEvtsE,:][np.array(c10b)==1,:])

# First order jitter estimation
delta_hat = np.dot(c1D_median,evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:]-c1_median)/np.dot(c1D_median,c1D_median)

# Second order jitter estimation
def rss_for_alignment(delta,evt,center,centerD,centerDD):
    return sum((evt - center - delta*centerD - delta**2/2*centerDD)**2)

def rssD_for_alignment(delta,evt,center,centerD,centerDD):
    h = evt - center
    return -2*np.dot(h,centerD) + 2*delta*(np.dot(centerD,centerD) - np.dot(h,centerDD)) + 3*delta**2*np.dot(centerD,centerDD) + delta**3*np.dot(centerDD,centerDD)

def rssDD_for_alignment(delta,evt,center,centerD,centerDD):
    h = evt - center
    return 2*(np.dot(centerD,centerD) - np.dot(h,centerDD)) + 6*delta*np.dot(centerD,centerDD) + 3*delta**2*np.dot(centerDD,centerDD)

rss_at_delta_0 = rss_for_alignment(delta_hat,evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],c1_median,c1D_median,c1DD_median)
rssD_at_delta_0 = rssD_for_alignment(delta_hat,evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],c1_median,c1D_median,c1DD_median)
rssDD_at_delta_0 = rssDD_for_alignment(delta_hat,evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],c1_median,c1D_median,c1DD_median)
delta_1 = delta_hat - rssD_at_delta_0/rssDD_at_delta_0

# Do Fig6 #####################################
e1_50_pred = c1_median+delta_1*c1D_median+delta_1**2/2*c1DD_median

fig = plt.figure(figsize=(6,5))
plt.subplot(421)
plt.plot(c1_median[:45],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:45],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:45]-c1_median[:45],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(423)
plt.plot(c1_median[45:90],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,45:90],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,45:90]-c1_median[45:90],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(425)
plt.plot(c1_median[90:135],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,90:135],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,90:135]-c1_median[90:135],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(427)
plt.plot(c1_median[135:],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,135:],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,135:]-c1_median[135:],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(422)
plt.plot(e1_50_pred[:45],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:45],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:45]-e1_50_pred[:45],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(424)
plt.plot(e1_50_pred[45:90],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,45:90],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,45:90]-e1_50_pred[45:90],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(426)
plt.plot(e1_50_pred[90:135],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,90:135],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,90:135]-e1_50_pred[90:135],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.subplot(428)
plt.plot(e1_50_pred[135:],color='blue',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,135:],color='black',lw=2)
plt.plot(evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,135:]-e1_50_pred[135:],color='red',lw=2)
plt.ylim([-20,20])
plt.axis('off')
plt.savefig('Fig6.png')
# End of do Fig6 ##############################

# define mk_center_dictionary
def mk_center_dictionary(positions, data, before=49, after=80):
    from scipy.signal import fftconvolve
    dataD = [fftconvolve(x,np.array([1,0,-1])/2.,'same') for x in data]
    dataDD = [fftconvolve(x,np.array([1,0,-1])/2.,'same') for x in dataD]
    evts = mk_events(positions, np.array(data), before, after)
    evtsD = mk_events(positions, np.array(dataD), before, after)
    evtsDD = mk_events(positions, np.array(dataDD), before, after)
    evts_median = np.apply_along_axis(np.median,0,evts)
    evtsD_median = np.apply_along_axis(np.median,0,evtsD)
    evtsDD_median = np.apply_along_axis(np.median,0,evtsDD)
    return {"center" : evts_median, 
            "centerD" : evtsD_median, 
            "centerDD" : evtsDD_median, 
            "centerD_norm2" : np.dot(evtsD_median,evtsD_median),
            "centerDD_norm2" : np.dot(evtsDD_median,evtsDD_median),
            "centerD_dot_centerDD" : np.dot(evtsD_median,evtsDD_median), 
            "center_idx" : np.arange(-before,after+1)}

# get centers
centers = { "Cluster " + str(i) : mk_center_dictionary(sp0E[goodEvtsE][np.array(c10b)==i],data) for i in range(10)}

# define classify_and_align_evt
def classify_and_align_evt(evt_pos, data, centers, before=14, after=30):
    cluster_names = np.sort(list(centers))
    n_sites = data.shape[0]
    centersM = np.array([centers[c_name]["center"][np.tile((-before <= centers[c_name]["center_idx"]).__and__(centers[c_name]["center_idx"] <= after),n_sites)] \
                         for c_name in cluster_names])
    evt = cut_sgl_evt(evt_pos,data=data,before=before, after=after)
    delta = -(centersM - evt)
    cluster_idx = np.argmin(np.sum(delta**2,axis=1))
    good_cluster_name = cluster_names[cluster_idx]
    good_cluster_idx = np.tile((-before <= centers[good_cluster_name]["center_idx"]).__and__(centers[good_cluster_name]["center_idx"] <= after),n_sites)
    centerD = centers[good_cluster_name]["centerD"][good_cluster_idx]
    centerD_norm2 = np.dot(centerD,centerD)
    centerDD = centers[good_cluster_name]["centerDD"][good_cluster_idx]
    centerDD_norm2 = np.dot(centerDD,centerDD)
    centerD_dot_centerDD = np.dot(centerD,centerDD)
    h = delta[cluster_idx,:]
    h_order0_norm2 = np.sum(h**2)
    h_dot_centerD = np.dot(h,centerD)
    jitter0 = h_dot_centerD/centerD_norm2
    h_order1_norm2 = np.sum((h-jitter0*centerD)**2) 
    if h_order0_norm2 > h_order1_norm2:
        h_dot_centerDD = np.dot(h,centerDD)
        first = -2*h_dot_centerD + 2*jitter0*(centerD_norm2 - h_dot_centerDD) + \
                3*jitter0**2*centerD_dot_centerDD + jitter0**3*centerDD_norm2
        second = 2*(centerD_norm2 - h_dot_centerDD) + 6*jitter0*centerD_dot_centerDD + \
                 3*jitter0**2*centerDD_norm2
        jitter1 = jitter0 - first/second
        h_order2_norm2 = np.sum((h-jitter1*centerD-jitter1**2/2*centerDD)**2)
        if h_order1_norm2 <= h_order2_norm2:
            jitter1 = jitter0
    else:
        jitter1 = 0
    if abs(round(jitter1)) > 0:
        evt_pos -= int(round(jitter1))
        evt = cut_sgl_evt(evt_pos,data=data,before=before, after=after)
        h = evt - centers[good_cluster_name]["center"][good_cluster_idx]
        h_order0_norm2 = np.sum(h**2)
        h_dot_centerD = np.dot(h,centerD)
        jitter0 = h_dot_centerD/centerD_norm2
        h_order1_norm2 = np.sum((h-jitter0*centerD)**2) 
        if h_order0_norm2 > h_order1_norm2:
            h_dot_centerDD = np.dot(h,centerDD)
            first = -2*h_dot_centerD + 2*jitter0*(centerD_norm2 - h_dot_centerDD) + \
                    3*jitter0**2*centerD_dot_centerDD + jitter0**3*centerDD_norm2
            second = 2*(centerD_norm2 - h_dot_centerDD) + 6*jitter0*centerD_dot_centerDD + \
                     3*jitter0**2*centerDD_norm2
            jitter1 = jitter0 - first/second
            h_order2_norm2 = np.sum((h-jitter1*centerD-jitter1**2/2*centerDD)**2)
            if h_order1_norm2 <= h_order2_norm2:
                jitter1 = jitter0
        else:
            jitter1 = 0
    if np.sum(evt**2) > np.sum((h-jitter1*centerD-jitter1**2/2*centerDD)**2):
        return [cluster_names[cluster_idx], evt_pos, jitter1]
    else:
        return ['?',evt_pos, jitter1]

# Apply it to every detected event
# Warning do it like this
data0 = np.array(data)
round0 = [classify_and_align_evt(sp0[i],data0,centers) for i in range(len(sp0))]
# instead of like that
# round0 = [classify_and_align_evt(sp0[i],np.array(data),centers) for i in range(len(sp0))]
# With this second way the code spends all the time converting again and again (1785 times)
# the list data into a matrix... 
print(len([x[1] for x in round0 if x[0] == '?']))

# define predict_data
def predict_data(class_pos_jitter_list, centers_dictionary, nb_channels=4, data_length=300000):
    res = np.zeros((nb_channels,data_length))
    for class_pos_jitter in class_pos_jitter_list:
        cluster_name = class_pos_jitter[0]
        if cluster_name != '?':
            center = centers_dictionary[cluster_name]["center"]
            centerD = centers_dictionary[cluster_name]["centerD"]
            centerDD = centers_dictionary[cluster_name]["centerDD"]
            jitter = class_pos_jitter[2]
            pred = center + jitter*centerD + jitter**2/2*centerDD
            pred = pred.reshape((nb_channels,len(center)//nb_channels))
            idx = centers_dictionary[cluster_name]["center_idx"] + class_pos_jitter[1]
            within = np.bitwise_and(0 <= idx, idx < data_length)
            kw = idx[within]
            res[:,kw] += pred[:,within]
    return res

# Apply it
from scipy.signal import fftconvolve
pred0 = predict_data(round0,centers)
data1 = np.array(data) - pred0
data_filtered = np.apply_along_axis(lambda x:
        fftconvolve(x,np.array([1,1,1])/3.,'same'),1,data1)
data_filtered = (data_filtered.transpose() / np.apply_along_axis(mad,1,data_filtered)).transpose()
data_filtered[data_filtered < 4] = 0
sp1 = peak(data_filtered[0,:])
print(len(sp1))

round1 = [classify_and_align_evt(sp1[i],data1,centers) for i in range(len(sp1))]
print(len([x[1] for x in round1 if x[0] == '?']))

pred1 = predict_data(round1,centers)
data2 = data1 - pred1

# Do Fig7 #####################################
fig = plt.figure(figsize=(30,10))
zz = range(14250,15000)
plt.subplot(131)
plt.plot(np.array(data)[0,zz], color='black')
plt.plot(pred0[0,zz], color='red',lw=1)
plt.plot(np.array(data)[1,zz]-25, color='black')
plt.plot(pred0[1,zz]-25, color='red',lw=1)
plt.plot(np.array(data)[2,zz]-50, color='black')
plt.plot(pred0[2,zz]-50, color='red',lw=1)
plt.plot(np.array(data)[3,zz]-75, color='black')
plt.plot(pred0[3,zz]-75, color='red',lw=1)
plt.axis('off')
plt.ylim([-100,20])

plt.subplot(132)
plt.plot(data1[0,zz], color='black')
plt.plot(pred1[0,zz], color='red',lw=1)
plt.plot(data1[1,zz]-25, color='black')
plt.plot(pred1[1,zz]-25, color='red',lw=1)
plt.plot(data1[2,zz]-50, color='black')
plt.plot(pred1[2,zz]-50, color='red',lw=1)
plt.plot(data1[3,zz]-75, color='black')
plt.plot(pred1[3,zz]-75, color='red',lw=1)
plt.axis('off')
plt.ylim([-100,20])

plt.subplot(133)
plt.plot(data2[0,zz], color='black')
plt.plot(data2[1,zz]-25, color='black')
plt.plot(data2[2,zz]-50, color='black')
plt.plot(data2[3,zz]-75, color='black')
plt.axis('off')
plt.ylim([-100,20])
plt.subplots_adjust(wspace=0.01,left=0.05,right=0.95,bottom=0.05,top=0.95)
plt.savefig('Fig7.png')
# End of do Fig7 ##############################


==> NewFigures.py <==
# Do everything (that is all the figures) in one single file

# Donwload the data ############################
from urllib import urlretrieve
data_names = ['Locust_' + str(i) + '.dat.gz'
              for i in range(1, 5)]
data_src = ['http://xtof.disque.math.cnrs.fr/data/'
            + n for n in data_names]
[urlretrieve(data_src[i], data_names[i])
 for i in range(4)]
# End of Donwload the data ####################

# Decompress the data #########################
import os
[os.system('gunzip ' + n) for n in data_names]
# End of decompress the data ##################

# Load the data ###############################
import numpy as np
import matplotlib.pylab as plt
import matplotlib.lines as mlines
import matplotlib.patches as mpatches

# Create a list with the file names
data_files_names = ['Locust_' + str(i) + '.dat' for i in range(1, 5)]
# Get the lenght of the data in the files
data_len = np.unique(map(len, map(lambda n: np.fromfile(n, np.double),
                                  data_files_names)))[0]
# Load the data in a list of numpy arrays
data = [np.fromfile(n, np.double) for n in data_files_names]
# End of load the data ########################

if 0:
    first_second = np.arange(15000)

    fig = plt.figure(figsize=(3, 5))
    ax = fig.add_subplot(111)

    line1 = [(13000, -52), (14500, -52)]
    (line1_xs, line1_ys) = zip(*line1)
    ax.add_line(mlines.Line2D(line1_xs, line1_ys, lw=2, c='k'))
    ax.text(12800, -56, r'$100 ms$')

    ax.plot(data[0][first_second], color='black', lw=0.3)
    ax.plot(data[1][first_second]-15, color='black', lw=0.3)
    ax.plot(data[2][first_second]-30, color='black', lw=0.3)
    ax.plot(data[3][first_second]-45, color='black', lw=0.3)
    plt.axis('off')
    plt.savefig('Fig1.png')

if 1:
    domain = np.arange(54350, 55851)
    fig = plt.figure(figsize=(3, 5))
    ax = fig.add_subplot(111)

    arrow1 = [(13000, -58), (14500, -58)]
    (arrow1_x, arrow1_y) = zip(*arrow1)
    arrow1 = mpatches.Arrow(207.5, -53, 0., 1.5, width=50., fc='k', ec='k')
    arrow2 = mpatches.Arrow(472.8, -53, 0., 1.5, width=50., fc='r', ec='r')
    arrow3 = mpatches.Arrow(1026.8, -53, 0., 1.5, width=50., fc='b', ec='b')
    arrow4 = mpatches.Arrow(1399.4, -53, 0., 1.5, width=50., fc='y', ec='y')
    ax.add_patch(arrow1)
    ax.add_patch(arrow2)
    ax.add_patch(arrow3)
    ax.add_patch(arrow4)

    ax.plot(data[0][domain], color='black', lw=0.3)
    ax.plot(data[1][domain]-15, color='black', lw=0.3)
    ax.plot(data[2][domain]-30, color='black', lw=0.3)
    ax.plot(data[3][domain]-45, color='black', lw=0.3)
    ax.axis('off')
    plt.savefig('Fig2.png')

plt.show()


==> spysort-inuse.py <==
# Do everything (that is all the figures) in one single file
import os
import numpy as np
import matplotlib.pylab as plt
from urllib import urlretrieve
from spysort.ReadData import import_data
from spysort.Events import spikes
from spysort.Events import events
from spysort.functions import mad, convolution
from spysort.Events import clusters
from spysort.Events import alignment


if __name__ == '__main__':
    # Donwload the data ############################
    data_names = ['Locust_' + str(i) + '.dat.gz'
                  for i in range(1, 5)]
    data_src = ['http://xtof.disque.math.cnrs.fr/data/'
                + n for n in data_names]
    [urlretrieve(data_src[i], data_names[i]) for i in range(4)]
    # End of Donwload the data ####################

    # Decompress the data #########################
    [os.system('gunzip ' + n) for n in data_names]
    # End of decompress the data ##################

    # Load the data ###############################

    # Create a list with the file names
    data_files_names = ['Locust_' + str(i) + '.dat' for i in range(1, 5)]
    # Get the lenght of the data in the files
    # data_len = np.unique(map(len, map(lambda n: np.fromfile(n, np.double),
    #                     data_files_names)))[0]
    # Load the data in a list of numpy arrays
    # data = [np.fromfile(n, np.double) for n in data_files_names]
    # End of load the data ########################

    # Class read_data instance
    freq = 1.5e4    # Sampling frequency
    data_inst = import_data.read_data(data_files_names, freq)
    # Raw data
    data = data_inst.data

    # Do Fig1 #####################################
    first_second = np.arange(15000)
    fig = plt.figure(figsize=(3, 5))
    plt.plot(data[0][first_second], color='black', lw=0.3)
    plt.plot(data[1][first_second]-15, color='black', lw=0.3)
    plt.plot(data[2][first_second]-30, color='black', lw=0.3)
    plt.plot(data[3][first_second]-45, color='black', lw=0.3)
    plt.axis('off')
    # plt.savefig('Fig1.png')
    # End of do Fig1 ##############################

    # Do Fig2 #####################################
    domain = np.arange(54350, 55851)
    fig = plt.figure(figsize=(3, 5))
    plt.plot(data[0][domain], color='black', lw=0.3)
    plt.plot(data[1][domain]-15, color='black', lw=0.3)
    plt.plot(data[2][domain]-30, color='black', lw=0.3)
    plt.plot(data[3][domain]-45, color='black', lw=0.3)
    plt.axis('off')
    # plt.savefig('Fig2.png')
    # End of do Fig2 ##############################

    # Normalise data and store them in timeseries attribute
    # Timeseries contains the data list and the timesteps
    data_inst.timeseries[0] = data_inst.renormalization()

    win = np.array([1., 1., 1., 1., 1.])/5.  # Boxcar filter
    # Data filtering and spike detection class instance
    s = spikes.spike_detection(data_inst.timeseries)
    # Filter data
    filtered = s.filtering(4.0, win)
    # Find peaks on the sum of the filtered data
    sp0 = s.peaks(filtered, kind='aggregate')

    # Cut data set in two parts
    sp0E = sp0[sp0 <= data_inst.data_len//2]
    sp0L = sp0[sp0 > data_inst.data_len//2]

    # Get events on early part of recording
    evts = events.build_events(data_inst.timeseries[0], sp0E, win, before=14,
                               after=30)
    evtsE = evts.mk_events()

    # define plot_events
    def plot_events(evts_matrix, n_plot=None, n_channels=4,
                    events_color='black', events_lw=0.1, show_median=True,
                    median_color='red', median_lw=0.5, show_mad=True,
                    mad_color='blue', mad_lw=0.5):
        """Plot events.
        Formal parameters:
            evts_matrix: a matrix of events. Rows are events. Cuts from
                         different recording sites are glued one after the
                         other on each row.

            n_plot: an integer, the number of events to plot (if 'None',
                    default, all are shown).

            n_channels: an integer, the number of recording channels.

            events_color: the color used to display events.

            events_lw: the line width used to display events.

            show_median: should the median event be displayed?

            median_color: color used to display the median event.

            median_lw: line width used to display the median event.

            show_mad: should the MAD be displayed?

            mad_color: color used to display the MAD.

            mad_lw: line width used to display the MAD.

            Returns:
                Nothing, the function is used for its side effect.
        """
        if n_plot is None:
            n_plot = evts_matrix.shape[0]
        cut_length = evts_matrix.shape[1] // n_channels
        for i in range(n_plot):
            plt.plot(evts_matrix[i, :], color=events_color, lw=events_lw)
        if show_median:
            MEDIAN = np.apply_along_axis(np.median, 0, evts_matrix)
            plt.plot(MEDIAN, color=median_color, lw=median_lw)
        if show_mad:
            MAD = np.apply_along_axis(mad, 0, evts_matrix)
            plt.plot(MAD, color=mad_color, lw=mad_lw)
        left_boundary = np.arange(cut_length, evts_matrix.shape[1],
                                  cut_length*2)
        for l in left_boundary:
            plt.axvspan(l, l+cut_length-1, facecolor='grey', alpha=0.5,
                        edgecolor='none')
        plt.xticks([])

    # Do Fig3 #####################################
    fig = plt.figure(figsize=(3, 5))
    plt.subplot(411)
    plot_events(evtsE[:200, :45], n_channels=1, show_median=False,
                show_mad=False)
    plt.ylim([-15, 20])
    plt.axis('off')
    plt.subplot(412)
    plot_events(evtsE[:200, 45:90], n_channels=1, show_median=False,
                show_mad=False)
    plt.ylim([-15, 20])
    plt.axis('off')
    plt.subplot(413)
    plot_events(evtsE[:200, 90:135], n_channels=1, show_median=False,
                show_mad=False)
    plt.ylim([-15, 20])
    plt.axis('off')
    plt.subplot(414)
    plot_events(evtsE[:200, 135:], n_channels=1, show_median=False,
                show_mad=False)
    plt.ylim([-15, 20])
    plt.axis('off')
    # plt.savefig('Fig3.png')
    # End of do Fig3 ##############################

    # Dimension reduction and clustering
    CSize = 10
    c = clusters.pca_clustering(data_inst.timeseries[0], sp0E, win, thr=8,
                                before=14, after=30)

    # Do Fig4 #####################################
    c.plot_pca_projections()
    # plt.savefig('Fig4.png')
    # End of do Fig4 ##############################

    # Do clustering with K-Means and 10 clusters
    c10b = c.KMeans(CSize)
    goodEvtsE = c.goodEvts

    # Do Fig5 #####################################
    fig = plt.figure(figsize=(6, 5))
    plt.subplot(421)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 0, :45], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(422)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 1, :45], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(423)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 0, 45:90], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(424)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 1, 45:90], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(425)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 0, 90:135], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(426)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 1, 90:135], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(427)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 0, 135:], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(428)
    plot_events(evtsE[goodEvtsE, :][np.array(c10b) == 1, 135:], n_channels=1,
                show_median=False, mad_color='red')
    plt.ylim([-20, 20])
    plt.axis('off')
    # plt.savefig('Fig5.png')
    # End of do Fig5 ##############################

    dataD = [convolution(x, np.array([1, 0, -1])/2.) for x in
             data_inst.timeseries[0]]
    evtsED = evts.mk_events(otherPos=True, x=np.array(dataD), pos=sp0)
    dataDD = [convolution(x, np.array([1, 0, -1])/2.) for x in dataD]
    evtsEDD = evts.mk_events(otherPos=True, x=np.array(dataDD), pos=sp0)
    c1_median = np.apply_along_axis(np.median, 0,
                                    evtsE[goodEvtsE, :][np.array(c10b) == 1, :],
                                    )
    c1D_median = np.apply_along_axis(np.median, 0,
                                     evtsED[goodEvtsE, :][np.array(c10b) == 1, :],
                                     )
    c1DD_median = np.apply_along_axis(np.median, 0,
                                      evtsEDD[goodEvtsE, :][np.array(c10b) == 1, :]
                                      )
    # First order jitter estimation
    delta_hat = np.dot(c1D_median, evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, :]
            - c1_median) / np.dot(c1D_median, c1D_median)

    align = alignment.align_events(data_inst.timeseries[0], sp0, goodEvtsE,
                                   c10b, CSize, win)

    rss_at_delta_0 = align.rss_for_alignment(delta_hat,
                                             evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],
                                             c1_median,
                                             c1D_median,
                                             c1DD_median)
    rssD_at_delta_0 = align.rssD_for_alignment(delta_hat,
                                               evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],
                                               c1_median,
                                               c1D_median,
                                               c1DD_median)
    rssDD_at_delta_0 = align.rssDD_for_alignment(delta_hat,
                                                 evtsE[goodEvtsE,:][np.array(c10b)==1,:][50,:],
                                                 c1_median,
                                                 c1D_median,
                                                 c1DD_median)
    delta_1 = delta_hat - rssD_at_delta_0/rssDD_at_delta_0

    # Do Fig6 #####################################
    e1_50_pred = c1_median+delta_1*c1D_median+delta_1**2/2*c1DD_median

    fig = plt.figure(figsize=(6, 5))
    plt.subplot(421)
    plt.plot(c1_median[:45], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, :45],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, :45]-c1_median[:45],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(423)
    plt.plot(c1_median[45:90], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 45:90],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 45:90]-c1_median[45:90],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(425)
    plt.plot(c1_median[90:135], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 90:135],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 90:135]-c1_median[90:135],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(427)
    plt.plot(c1_median[135:], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 135:],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 135:]-c1_median[135:],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(422)
    plt.plot(e1_50_pred[:45], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, :45],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, :45]-e1_50_pred[:45],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(424)
    plt.plot(e1_50_pred[45:90], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 45:90],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 45:90]-e1_50_pred[45:90],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(426)
    plt.plot(e1_50_pred[90:135], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 90:135],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 90:135]-e1_50_pred[90:135],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    plt.subplot(428)
    plt.plot(e1_50_pred[135:], color='blue', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 135:],
             color='black', lw=2)
    plt.plot(evtsE[goodEvtsE, :][np.array(c10b) == 1, :][50, 135:]-e1_50_pred[135:],
             color='red', lw=2)
    plt.ylim([-20, 20])
    plt.axis('off')
    # plt.savefig('Fig6.png')
    # End of do Fig6 ##############################

    centers = {"Cluster " + str(i):
            align.mk_center_dictionary(sp0E[goodEvtsE][np.array(c10b) == i])
            for i in range(CSize)}

    # Apply it to every detected event
    # Warning do it like this
    round0 = [align.classify_and_align_evt(sp0[i], centers) for i in range(len(sp0))]

    print(len([x[1] for x in round0 if x[0] == '?']))

    # Apply it
    pred0 = align.predict_data(round0, centers)
    data1 = np.array(data_inst.timeseries[0]) - pred0
    data_filtered = np.apply_along_axis(lambda x: convolution(x, np.array([1, 1, 1])/3), 1, data1)
    data_filtered = (data_filtered.transpose() / np.apply_along_axis(mad, 1, data_filtered)).transpose()
    data_filtered[data_filtered < 4] = 0
    print data_filtered[0, :].shape
    sp1 = s.peaks(data_filtered[0, :], kind='simple')
    print(len(sp1))

    round1 = [align.classify_and_align_evt(sp1[i], centers,
                                           otherData=True,
                                           x=data1) for i in range(len(sp1))]
    print(len([x[1] for x in round1 if x[0] == '?']))

    pred1 = align.predict_data(round1, centers)
    data2 = data1 - pred1

    # Do Fig7 #####################################
    fig = plt.figure(figsize=(30, 10))
    zz = range(14250, 15000)
    plt.subplot(131)
    plt.plot(np.array(data)[0, zz], color='black')
    plt.plot(pred0[0, zz], color='red', lw=1)
    plt.plot(np.array(data)[1, zz]-25, color='black')
    plt.plot(pred0[1, zz]-25, color='red', lw=1)
    plt.plot(np.array(data)[2, zz]-50, color='black')
    plt.plot(pred0[2, zz]-50, color='red', lw=1)
    plt.plot(np.array(data)[3, zz]-75, color='black')
    plt.plot(pred0[3, zz]-75, color='red', lw=1)
    plt.axis('off')
    plt.ylim([-100, 20])

    plt.subplot(132)
    plt.plot(data1[0, zz], color='black')
    plt.plot(pred1[0, zz], color='red', lw=1)
    plt.plot(data1[1, zz]-25, color='black')
    plt.plot(pred1[1, zz]-25, color='red', lw=1)
    plt.plot(data1[2, zz]-50, color='black')
    plt.plot(pred1[2, zz]-50, color='red', lw=1)
    plt.plot(data1[3, zz]-75, color='black')
    plt.plot(pred1[3, zz]-75, color='red', lw=1)
    plt.axis('off')
    plt.ylim([-100, 20])

    plt.subplot(133)
    plt.plot(data2[0, zz], color='black')
    plt.plot(data2[1, zz]-25, color='black')
    plt.plot(data2[2, zz]-50, color='black')
    plt.plot(data2[3, zz]-75, color='black')
    plt.axis('off')
    plt.ylim([-100, 20])
    plt.subplots_adjust(wspace=0.01, left=0.05, right=0.95,
                        bottom=0.05, top=0.95)
    # plt.savefig('Fig7.png')
    # End of do Fig7 ##############################

    plt.show()

